Three counterexamples to a conjecture of Colin de Verdi\`ere on multiplicity

We exhibit closed hyperbolic surfaces of genus $10$, $17$, and $37$ such that the multiplicity of the first nonzero eigenvalue of their Laplacian is larger than the maximum conjectured by Yves Colin de Verdi\`ere in 1986. In order to determine these multiplicities, we apply the twisted Selberg trace formula to the representations induced by the isometry groups of these surfaces on corresponding triangle groups.

==> anc/generate_classes.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# This file computes conjugacy classes of primitive hyperbolic elements up to a given translation length\n",
    "# in a given (2,3,r)-triangle group\n",
    "\n",
    "# Counterclockwise rotation of angle theta around the point i\n",
    "def rot(theta):\n",
    "    return matrix(RBF,[[cos(-theta/2),-sin(-theta/2)],[sin(-theta/2),cos(-theta/2)]])\n",
    "\n",
    "# Upward hyperbolic translation of length t along imaginary axis\n",
    "def up(t):\n",
    "    return matrix(RBF,[[exp(t/2),0],[0,exp(-t/2)]])\n",
    "\n",
    "# Act on the point w by the matrix mat as a Mobius transformation\n",
    "def apply_mobius(mat,w):\n",
    "    a=mat[0][0]\n",
    "    b=mat[0][1]\n",
    "    c=mat[1][0]\n",
    "    d=mat[1][1]\n",
    "    return (a*w+b)/(c*w+d)\n",
    "\n",
    "# A class for elements of a (p,q,r)-triangle group. We represent elements as \n",
    "# 1) sequences of integers that encode the element as a product in the generators, \n",
    "# where 1 represents x, 2 represents y, 3 represents z, inverses are indicated by negatives\n",
    "# 2) 2 by 2 matrices with entries in RBF\n",
    "# In addition, each element can be given a state for use in the automaton\n",
    "\n",
    "class element:\n",
    "    \n",
    "    # Initiate an instance of the class element. All the attributes are optional.\n",
    "    def __init__(self, sequence=None, mat=None, state=None):\n",
    "        self.as_sequence = sequence \n",
    "        self.as_matrix = mat\n",
    "        self.state = state    \n",
    "        \n",
    "    # Multiply two elements\n",
    "    def __mul__(self,other):\n",
    "        prod = element()\n",
    "        prod.as_sequence = self.as_sequence+other.as_sequence  # This is concatenation of the sequences\n",
    "        prod.as_matrix = self.as_matrix*other.as_matrix\n",
    "        \n",
    "        return prod\n",
    "    \n",
    "    # Raise element self to the power other\n",
    "    def __pow__(self, other):\n",
    "        if other==1:\n",
    "            return self\n",
    "        elif other>1:\n",
    "            return self*self^(other-1)\n",
    "        \n",
    "        # We do not use negative powers in the program\n",
    "        \n",
    "    # Act by the element as a Mobius transformation on the point w\n",
    "    def as_mobius(self,w):\n",
    "        return apply_mobius(self.as_matrix,w)\n",
    "    \n",
    "    # Return the absolute trace of the element self\n",
    "    def trace(self):\n",
    "        return abs(self.as_matrix.trace())\n",
    "    \n",
    "    # Return true if the upper bound on the absolute trace of the element is larger than 2, False otherwise. \n",
    "    def might_be_hyperbolic(self):\n",
    "        if not self.trace()<=2:\n",
    "            return True\n",
    "        else:\n",
    "            return False\n",
    "        \n",
    "    # Return true if the lower bound on the absolute trace of the element is larger than 2, False otherwise.    \n",
    "    def is_hyperbolic(self):\n",
    "        if self.trace()>2:\n",
    "            return True\n",
    "        else:\n",
    "            return False\n",
    "    \n",
    "    # Return the translation length of self\n",
    "    def length(self):\n",
    "        T = self.trace()\n",
    "        \n",
    "        if T>2:\n",
    "            return 2*arccosh(T/2)\n",
    "        elif T<=2:\n",
    "            return 0\n",
    "        else:\n",
    "            # In this case the ball T overlaps 2 so the element could be hyperbolic a priori. \n",
    "            # We replace T's lower bound by 2 in that case.\n",
    "            return RBF(2*arccosh(RIF(2,T.upper())/2))\n",
    "    \n",
    "#  Given 2 points z and w in the upper half-plane, this computes cosh of the distance between them.\n",
    "def pre_dist(z,w):\n",
    "    return RBF(1+abs(z-w)^2/(2*imag(z)*imag(w)))\n",
    "\n",
    "# Compute the hyperbolic distance between z and w in the upper half-plane.\n",
    "def dist(z,w):\n",
    "    P = pre_dist(z,w)\n",
    "    if not P>=1:\n",
    "        # This cannot happen in principle, but it sometimes does due to rounding.\n",
    "        # In that case, we replace the lower bound in P by 1.\n",
    "        P = RIF(1,P.upper())\n",
    "    return RBF(arccosh(P))\n",
    "\n",
    "# Compute the distance from a point to the translation axis of f, where f is an instance of the class element. \n",
    "def dist_to_axis(point,f):\n",
    "    if not f.is_hyperbolic():\n",
    "        print('Error, element not hyperbolic.')\n",
    "        return\n",
    "    \n",
    "    L = f.length()\n",
    "    M = dist(point,f.as_mobius(point))\n",
    "    \n",
    "    c = sinh(M/2)/sinh(L/2)\n",
    "    \n",
    "    if c>=1:\n",
    "        return arccosh(sinh(M/2)/sinh(L/2))\n",
    "    else:\n",
    "    # This means that point is nearly on the axis. We replace the lower bound on distance by zero. \n",
    "        return RBF(arccosh(RIF(1,c.upper())))\n",
    "    \n",
    "# Compute (a lower bound on) the distance between a point x and a geodesic segment seg (given by the list of its endpoints)\n",
    "def dist_point_segment(x,seg):\n",
    "    \n",
    "    # We form a triangle with x and the segment, compute its side lengths and interior angles\n",
    "    y = seg[0]\n",
    "    z = seg[1]\n",
    "    a = dist(y,z)\n",
    "    b = dist(x,z)\n",
    "    c = dist(x,y)\n",
    "    gamma = arccos((cosh(a)*cosh(b)-cosh(c))/(sinh(a)*sinh(b)))  # angle at z\n",
    "    beta = arccos((cosh(a)*cosh(c)-cosh(b))/(sinh(a)*sinh(c)))   # angle at y\n",
    "    alpha = arccos((cosh(c)*cosh(b)-cosh(a))/(sinh(c)*sinh(b)))  # angle at x\n",
    "    \n",
    "    # If one of the angles at y or z is obtuse, then the orthogonal projection of x onto the geodesic through y and z \n",
    "    # falls outside the segment, and the minimal distance is achieved at an endpoint of the segment\n",
    "    if beta > RBF(pi/2):\n",
    "        return c\n",
    "    elif gamma > RBF(pi/2):\n",
    "        return b\n",
    "    # Otherwise, the minimal distance is given by the orthogonal projection and we use Formula 2.2.2(iii) in Buser's book.\n",
    "    # Note that is is possible for both inequalities above to evaluate to false, but for one angle to still be larger than pi/2 (because beta and gamma are intervals).\n",
    "    # In these cases, the formula below still gives a lower bound on the distance (it is the distance to the complete geodesic through seg)\n",
    "    else:\n",
    "        return arcsinh(sin(gamma)*sinh(b))\n",
    "\n",
    "# Determine if two elements f and g of a triangle group are equal by computing their values on a pair of triangle vertices\n",
    "# min_dist is the smallest distance between two distinct triangle vertices in the tiling.\n",
    "def are_equal(f,g,vertex1,vertex2,min_dist):\n",
    "    p1=pre_dist(f.as_mobius(vertex1),g.as_mobius(vertex1))\n",
    "    p2=pre_dist(f.as_mobius(vertex2),g.as_mobius(vertex2))\n",
    "    \n",
    "    if p1<cosh(min_dist) and p2<cosh(min_dist): #This means both pairs of images agree for sure.\n",
    "        return True\n",
    "    elif p1>1 or p2>1: #This means at least one pair disagrees for sure.\n",
    "        return False\n",
    "    else: #This means there is too much imprecision on the images to be certain.\n",
    "        print('Error: Not enough precision to solve the word problem.')\n",
    "        return\n",
    "\n",
    "# Test if two elements f and g are conjugate via an element in the list conjugators.\n",
    "# We still use two distinct vertices in the tiling and half the smallest possible pairwise distance to test.\n",
    "def are_conjugate(f,g,conjugators,vertex1,vertex2,min_dist):\n",
    "    for h in conjugators:\n",
    "        if are_equal(h*f,g*h,vertex1,vertex2,min_dist):\n",
    "            return True\n",
    "    return False\n",
    "\n",
    "# Combine the lists in a list of list into a single list.\n",
    "def combine_lists(W):\n",
    "    L = []\n",
    "    for lst in W:\n",
    "        L+=lst\n",
    "    return L        \n",
    "\n",
    "# Given a list L of elements of a (p,q,r)-triangle group, only keep the elements that are hyperbolic,\n",
    "# whose translation length is at most lmax, and whose translation axis passes within distance D of the point i\n",
    "def keep_hyper(L,lmax,D,p,q,r,vertext1,vertex2,min_dist):\n",
    "    \n",
    "    newL = []\n",
    "    m = lcm([p,q,r])\n",
    "    identity = element([],matrix([[1,0],[0,1]]))\n",
    "    \n",
    "    for elem in L:\n",
    "        if elem.might_be_hyperbolic() and not elem.length()>lmax:\n",
    "            if elem.is_hyperbolic():\n",
    "                if not dist_to_axis(i,elem)>D:\n",
    "                    newL.append(elem)\n",
    "                \n",
    "            else:\n",
    "                # This means elem is probably elliptic (we only work with cocompact triangle groups so there are no parabolics)\n",
    "                # We test for ellipticity.\n",
    "            \n",
    "                if not are_equal(elem^m,identity,vertext1,vertex2,min_dist):\n",
    "                    print(\"Error: There is a hyperbolic element whose axis we cannot compute.\")\n",
    "                    return\n",
    "                \n",
    "    return newL\n",
    "\n",
    "# Group hyperbolic elements from a list according to their translation length, up to a certain tolerance.\n",
    "# Return a dictionary whoses keys are approximate translation lengths and whose entries are the corresponding groups of elements.\n",
    "def regroup(W,tol=0.001):\n",
    "    dict = {}\n",
    "    for elem in W:\n",
    "        if elem.length().rad()>tol:\n",
    "            print(\"Error: The lengths are not precise enough for the given tolerance.\")\n",
    "            return\n",
    "        \n",
    "        found = False\n",
    "        for key in dict.keys():\n",
    "            # If the length is already there up to the tolerance, add elem to the list of elements with that approximate trace.\n",
    "            if key-tol<=elem.length().center()<=key+tol:\n",
    "                dict[key].append(elem)\n",
    "                found = True\n",
    "                break\n",
    "        # Otherwise, create a new list.\n",
    "        if found==False:\n",
    "            dict[elem.length().center()]=[elem]\n",
    "            \n",
    "    return dict\n",
    " \n",
    "# Given a dictionary H of hyperbolic elements grouped by length, filter each group to keep one representative of each conjugacy class.\n",
    "# conjugators is a list of elements sufficient to test for conjugacy.\n",
    "def classes(H,conjugators,vertex1,vertex2,min_dist):\n",
    "\n",
    "    keys=H.keys()\n",
    "                    \n",
    "    for key in keys:\n",
    "        length = len(H[key])\n",
    "        j = 0\n",
    "        while j < length: #for each element in the list H[key], suppress its conjugates that come afterwards\n",
    "            f = H[key][j]\n",
    "            \n",
    "            k = j+1\n",
    "            while k < length:\n",
    "                g = H[key][k]\n",
    "                if are_conjugate(f,g,conjugators,vertex1,vertex2,min_dist):\n",
    "                    H[key].pop(k)\n",
    "                    length = length-1\n",
    "                else:\n",
    "                    k = k+1\n",
    "            j = j+1           \n",
    "    \n",
    "    return H\n",
    "    \n",
    "# Delete non-primitive elements in the dictionary H which is assumed to contain only one representative of each conjugacy class.\n",
    "# We test if elements are conjugate to powers using the list of conjugators.\n",
    "def delete_powers(H,conjugators,vertex1,vertex2,min_dist):\n",
    "    \n",
    "    keys = H.keys()\n",
    "    \n",
    "    if len(keys)==0:\n",
    "        return H\n",
    "    else:\n",
    "        # We make a list of true lower and upper bounds on translation lengths for elements in H\n",
    "        lower_keys = []\n",
    "        upper_keys = []\n",
    "        \n",
    "        for key in keys:\n",
    "            upper_bound = 0\n",
    "            lower_bound = Infinity\n",
    "            for elem in H[key]:\n",
    "                if elem.length().upper()>upper_bound:\n",
    "                    upper_bound = elem.length().upper()\n",
    "                if elem.length().lower()<lower_bound:\n",
    "                    lower_bound = elem.length().lower()\n",
    "                    \n",
    "            upper_keys.append(upper_bound)\n",
    "            lower_keys.append(lower_bound)\n",
    "                \n",
    "        max_length = max(upper_keys)\n",
    "    \n",
    "    n = 0\n",
    "    for key in keys:\n",
    "        lower_key = lower_keys[n]\n",
    "        upper_key = upper_keys[n]\n",
    "        k = 2\n",
    "        while k*lower_key < max_length:  # We go through multiples of lengths as long as it doesnt surpass the maximum in the list\n",
    "            N=0\n",
    "            for mult in keys:  # For each length in the list we check if it can be a k times the length of an element in H[key]\n",
    "            \n",
    "                # We check if the elements in H[mult] are potentially k powers of elements in H[key]\n",
    "                if not k*RBF(RIF(lower_key,upper_key))!= RBF(RIF(lower_keys[N],upper_keys[N])):\n",
    "                    # This means the intervals overlap so mult is potentially a multiple of key, so we chech all pairs to delete the powers \n",
    "                    for elem1 in H[key]:\n",
    "                        \n",
    "                        length = len(H[mult])\n",
    "                        j = 0\n",
    "                        while j < length:\n",
    "                            elem2 = H[mult][j]\n",
    "                            if are_conjugate(elem1^k,elem2,conjugators,vertex1,vertex2,min_dist):\n",
    "                                H[mult].pop(j)\n",
    "                                length = length-1\n",
    "                                break  # At most one element can be the k-th power of H by hypothesis, so we break after finding one\n",
    "                            else:\n",
    "                                j = j+1\n",
    "                N = N+1\n",
    "                                \n",
    "            k = k+1\n",
    "        n = n+1\n",
    "    return H\n",
    "\n",
    "# Compute the total number of elements in a disctionary of lists.\n",
    "def number_elem(W):\n",
    "    N = 0\n",
    "    for key in W.keys():\n",
    "        N+=len(W[key])\n",
    "        \n",
    "    return N\n",
    "    \n",
    "# Convert a dictionary to a list\n",
    "def dict_to_list(W):\n",
    "    L=[]\n",
    "    for M in W.values():\n",
    "        L+=M\n",
    "        \n",
    "    return L\n",
    "\n",
    "# Return only the sequences of the elements in a list\n",
    "def sequences(W):\n",
    "    return [elem.as_sequence for elem in W]\n",
    "\n",
    "# Generate conjugacy classes of primitive hyperbolic elements in the (2,3,r)-triangle group up to translation length lmax.\n",
    "# The function returns one representative of each conjugacy class, given as a sequence (list) of ±1 (for x^{±1}), ±2 (for y^{±1}), ±3 (for z^{±1}).\n",
    "def generate(r,lmax):\n",
    "    lmax = RBF(lmax)\n",
    "    \n",
    "    p=2\n",
    "    q=3\n",
    "     \n",
    "    # interior angles of the triangle\n",
    "    alpha = pi/p\n",
    "    beta = pi/q\n",
    "    gamma = pi/r\n",
    "    \n",
    "    # side lengths\n",
    "    a = RBF(arccosh((cos(alpha)+cos(beta)*cos(gamma))/(sin(beta)*sin(gamma))))\n",
    "    b = RBF(arccosh((cos(beta)+cos(alpha)*cos(gamma))/(sin(alpha)*sin(gamma))))\n",
    "    c = RBF(arccosh((cos(gamma)+cos(alpha)*cos(beta))/(sin(alpha)*sin(beta))))\n",
    "    \n",
    "    # We position our base triangle with vertex C at i, than A above C on the imaginary axis, and B in the second quadrant.\n",
    "    \n",
    "    # triangle vertices\n",
    "    C = i\n",
    "    A = apply_mobius(up(b),i)\n",
    "    B = apply_mobius(rot(gamma)*up(a),i)\n",
    "    \n",
    "    # rotation matrices by twice the interior angles (X is the rotation at A, Y the rotation at B and Z the rotation at C)\n",
    "    X = up(b)*rot(2*alpha)*up(-b)\n",
    "    Y = rot(gamma)*up(a)*rot(2*beta)*up(-a)*rot(-gamma)\n",
    "    Z = rot(2*gamma)\n",
    "    \n",
    "    # minimum distance between triangle vertices\n",
    "    min_dist = min([a,b,c])\n",
    "    \n",
    "    # Since p=2, the diameter of the triangle is the hypothenus a opposite to the vertex A. \n",
    "    # The same is true for the fundamental domain Dom obtained by pairing the base triangle with its reflection in the imaginary axis.\n",
    "    # We add a small amount to the diameter to deal with potential translation axes that are nearly tangent to the disk of radius a.\n",
    "    D = a+RBF(0.001)\n",
    "    \n",
    "    # element_target is is how far we need to go to generate all hyperbolic elements with translation length at most lmax,\n",
    "    # in term of how much i is displaced\n",
    "    element_target = 2*arcsinh(cosh(D)*sinh(lmax/2))\n",
    "    \n",
    "    # conjugacy_target is how far we need to look for a conjugating element, in terms of how much i is displaced\n",
    "    conjugacy_target = 2*arccosh(cosh(D)*cosh(lmax/4))\n",
    "    \n",
    "    # This is a the side of the fundamental domain Dom opposite to the vertex C at i.\n",
    "    # We use images of this segment to compute the inner radius of the region covered so far\n",
    "    segment = [apply_mobius(rot(-gamma)*up(a),i),apply_mobius(rot(gamma)*up(a),i)] \n",
    "    \n",
    "    # layers is a list of lists of elements in the triangle group.\n",
    "    # Each sublists represents a layer of regular r-gons in the tiling. \n",
    "    # We start with the central r-gon, then each layer is generated using the previous one.\n",
    "    layers = [[element([3]*j,Z^j,'M') for j in range(r)]]\n",
    "    \n",
    "    # length_covered is the inner radius of the region covered so far, measured from the point i.\n",
    "    length_covered = b\n",
    "    \n",
    "    # We first generate enough elements to cover element_target\n",
    "    while not length_covered >= element_target or not length_covered >= conjugacy_target :\n",
    "        children = []\n",
    "        for parent in layers[-1]:\n",
    "            \n",
    "            if parent.state=='M':  #these have r-4 active children\n",
    "\n",
    "                for j in range(r):\n",
    "                    child = element(parent.as_sequence+[1]+[3]*j,parent.as_matrix*X*Z^j)\n",
    "                    if j==2:\n",
    "                        child.state = 'R'\n",
    "                    elif 3<=j<r-2:\n",
    "                        child.state = 'M'\n",
    "                    elif j==r-2:\n",
    "                        child.state = 'L'\n",
    "                    else:\n",
    "                        child.state = 'I'\n",
    "                    children.append(child)\n",
    "\n",
    "            elif parent.state=='L':  #these have r-5 active children\n",
    "\n",
    "                for j in range(r):\n",
    "                    child = element(parent.as_sequence+[1]+[3]*j,parent.as_matrix*X*Z^j)\n",
    "                    if j==2:\n",
    "                        child.state = 'R'\n",
    "                    elif 3<=j<r-3:\n",
    "                        child.state = 'M'\n",
    "                    elif j==r-3:\n",
    "                        child.state = 'L'\n",
    "                    else:\n",
    "                        child.state = 'I'\n",
    "                    children.append(child)\n",
    "    \n",
    "        layers.append(children)\n",
    "        \n",
    "        # We compute (a lower bound on) the inner radius of the region covered so far by finding the minimum distance to a boundary segment.\n",
    "        # The segments on the boundary are those on the last layer whose state is not 'I'.\n",
    "        length_covered = Infinity\n",
    "        for elem in layers[-1]:\n",
    "            if elem.state!='I':\n",
    "                s = dist_point_segment(i,[elem.as_mobius(u) for u in segment])\n",
    "                if not s > length_covered:\n",
    "                    length_covered = RBF(s.lower())\n",
    "    \n",
    "    # Combine the layers in a sigle list\n",
    "    conjugators = combine_lists(layers)\n",
    "    \n",
    "    # Only keep hyperbolic elements of translation length at most lmax whose axis intersects the disk of radius D around i\n",
    "    elements = keep_hyper(conjugators,lmax,D,p,q,r,C,A,min_dist)  #This function creates a copy of the list so it does not modify the conjugators\n",
    "    \n",
    "    # Regroup them according to translation length\n",
    "    elements = regroup(elements)\n",
    "    \n",
    "    # Delete powers\n",
    "    prim = delete_powers(elements,conjugators,C,A,min_dist)\n",
    "    \n",
    "    # Keep only one representative of each conjugacy class\n",
    "    prim = classes(prim,conjugators,C,A,min_dist)\n",
    "    \n",
    "    # Convert to list\n",
    "    prim = dict_to_list(prim)\n",
    "    \n",
    "    # Check that the inequalities required to solve the conjugacy problem were indeed verified for all elements.\n",
    "    # In the keep_hyper function above we only checked that the reverse inequalities were not False to detect all elements for sure.\n",
    "    for elem in prim:\n",
    "        if not dist_to_axis(i,elem)<=D:\n",
    "            print('One translation axis is almost tangent to the boundary of the disk of radius D.')\n",
    "            print(D,dist_to_axis(i,elem))\n",
    "            return\n",
    "        \n",
    "        elif not elem.length()<=lmax:\n",
    "            print('The cutoff lmax is too close to a translation length. Change it slightly.')\n",
    "            return\n",
    "        \n",
    "    return sequences(prim)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1, 3, 3, 3], [1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 3, 3, 1, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3]]\n"
     ]
    }
   ],
   "source": [
    "P = generate(8,4.0)\n",
    "print(P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 3, 3, 1, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3]]\n"
     ]
    }
   ],
   "source": [
    "P = generate(7,4.0)\n",
    "print(P)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/verify_genus_10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Defining x0, x1, x2\n",
      "\n",
      "Orders of the generators of G:\n",
      "2\n",
      "3\n",
      "8\n",
      "\n",
      "The genus of the corresponding surface is 10\n",
      "\n",
      "GAP recognizes the group G as (((C3 x C3) : Q8) : C3) : C2\n"
     ]
    }
   ],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Constants\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# The parameters that determine a triangle group\n",
    "p=2\n",
    "q=3\n",
    "r=8\n",
    "\n",
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Group theory input\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# The Deck group of the surface\n",
    "# - A free group of rank 3:\n",
    "F = FreeGroup(3)\n",
    "F.inject_variables()\n",
    "\n",
    "# - Deck group\n",
    "#   Its presentation was found by M. Conder and is available at: \n",
    "#   https://www.math.auckland.ac.nz/~conder/TriangleGroupQuotients101.txt\n",
    "#   The group appears as T10.1 in Conder's list\n",
    "G = F / (x0^2, x1^3, x2^8, x0 * x1 * x2, (x2*x1*x0*x2)^2*x1*x2^-1*x0*x1^-1*x2^-2*x0*x2)\n",
    "\n",
    "# - The list of characters of G:\n",
    "characters = G.gap().Irr()\n",
    "\n",
    "# - Printing the orders of the generators in the group G. If these are p, q and r respectively,\n",
    "#    then this implies the corresponding subgroup of T(p,q,r) has no torsion\n",
    "print(\"\\nOrders of the generators of G:\")\n",
    "print(G(x0).order())\n",
    "print(G(x1).order())\n",
    "print(G(x2).order())\n",
    "\n",
    "# - Printing the genus\n",
    "genus = 1 + (1-1/p-1/q-1/r)*G.order()/2\n",
    "print(\"\\nThe genus of the corresponding surface is\", genus)\n",
    "\n",
    "\n",
    "print(\"\\nGAP recognizes the group G as\",G.gap().StructureDescription())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# A function to convert a list of generator numbers to an element of the group G\n",
    "#  Input:\n",
    "#  * g, a list of numbers in {1,2,3,-1,-2,-3} corresponding to the generators and their inverses\n",
    "#  Output:\n",
    "#  * The product of the listed generators as an element of G\n",
    "def seq2group(g):\n",
    "    elt = G(1)\n",
    "    for t in range(len(g)):\n",
    "        if g[t] == 1:\n",
    "            elt = elt * G(x0)\n",
    "        elif g[t] == 2:\n",
    "            elt = elt * G(x1)\n",
    "        elif g[t] == 3:\n",
    "            elt = elt * G(x2)\n",
    "        elif g[t] == -1:\n",
    "            elt = elt * G(x0)^(-1)\n",
    "        elif g[t] == -2:\n",
    "            elt = elt * G(x1)^(-1)\n",
    "        elif g[t] == -3:\n",
    "            elt = elt * G(x2)^(-1)\n",
    "\n",
    "    return elt\n",
    "    \n",
    "\n",
    "# A function that computes the real part of the character of a group element\n",
    "#   Input:\n",
    "#   * g: an element of G, represented as a list\n",
    "#   * m: the index of the character, as an integer between 0 and len(characters)-1\n",
    "def Character(g,m):\n",
    "    phi = characters[m]\n",
    "    \n",
    "    elt = seq2group(g)\n",
    "    \n",
    "    return CBF(((elt.gap())^phi).sage()).real()\n",
    "    \n",
    "# Functions to compute the Fuchsian matrix representation of an element in the (p,q,r)-triangle group\n",
    "# - The counter clockwise rotation of the hyperbolic plane fixing i and of angle theta\n",
    "def rot(theta):\n",
    "    return matrix(RBF,[[cos(-theta/2),-sin(-theta/2)],[sin(-theta/2),cos(-theta/2)]])\n",
    "\n",
    "# - Moving up by distance t along the imaginary axis\n",
    "def up(t):\n",
    "    return matrix(RBF,[[exp(t/2),0],[0,exp(-t/2)]])\n",
    "\n",
    "# - Angles\n",
    "alpha = pi/p\n",
    "beta = pi/q\n",
    "gamma = pi/r\n",
    "    \n",
    "# - Lengths\n",
    "a = RBF(arccosh((cos(alpha)+cos(beta)*cos(gamma))/(sin(beta)*sin(gamma))))\n",
    "b = RBF(arccosh((cos(beta)+cos(alpha)*cos(gamma))/(sin(alpha)*sin(gamma))))\n",
    "c = RBF(arccosh((cos(gamma)+cos(alpha)*cos(beta))/(sin(alpha)*sin(beta))))\n",
    "\n",
    "# - The images of the generators of the triangle group as rotation matrices\n",
    "X = up(b)*rot(2*alpha)*up(-b)\n",
    "Y = rot(gamma)*up(a)*rot(2*beta)*up(-a)*rot(-gamma)\n",
    "Z = rot(2*gamma)\n",
    "\n",
    "# A function that computes the Fuchsian representation, as matrices with coefficients in FIELD\n",
    "#   Input:\n",
    "#   * g: an element of the triangle group, represented as a list\n",
    "def Fuchsian(g):\n",
    "    M = matrix(RBF,[[1,0],[0,1]])\n",
    "    for t in range(len(g)):\n",
    "        if g[t] == 1:\n",
    "            M = M * X\n",
    "        elif g[t] == 2:\n",
    "            M = M * Y\n",
    "        elif g[t] == 3:\n",
    "            M = M * Z\n",
    "        elif g[t] == -1:\n",
    "            M = M * X^(-1)\n",
    "        elif g[t] == -2:\n",
    "            M = M * Y^(-1)\n",
    "        elif g[t] == -3:\n",
    "            M = M * Z^(-1)\n",
    "    return M\n",
    "\n",
    "# A function that computes the trace of an element\n",
    "#   Input:\n",
    "#   * g: an element of the triangle group, represented as a list\n",
    "def Trace(g):\n",
    "    M = Fuchsian(g)        \n",
    "    return M.trace()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Test function\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# - The fourth convolution power of the normalized characteristic function of [-d,d]\n",
    "#   i.e. f\n",
    "def f(d,y) :\n",
    "    if (y >= 0) :\n",
    "        y = -y \n",
    "    if (y <= -4*d) : \n",
    "        return 0\n",
    "    elif ((y >= -4*d) and (y <= -2*d)) :\n",
    "        return (1/(12*d)) * (2 + y/(2*d))^3\n",
    "    elif ((y >= -2*d) and (y <= 0)) :\n",
    "        return (4 - 6*(y/(2*d))^2 - 3*(y/(2*d))^3)/(12*d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Contributions to the Selberg trace formula\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# Error term in the degree 2N-2 Taylor approximation of x/sinh(x/2)\n",
    "def taylor_err(x,N):\n",
    "    return 8*(x/2*pi)^N /(1-1/(2*pi)^2)\n",
    "\n",
    "\n",
    "# A function to compute the integral contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of h\n",
    "# * m: the index of the character\n",
    "def integral_contribution(d,m):\n",
    "    # Size of an interval on which we use the taylor approximation of 1/sinh in \n",
    "    # one of the integrals below\n",
    "    width = 1/(10^10)\n",
    "    \n",
    "    D = QQ(d)\n",
    "    \n",
    "    # Integrate  f'(x)/sinh(x/2)       \n",
    "    # f' has two different definitions on two intervals\n",
    "    # On top of that, near 0, we need to deal with the division by sinh(x/2)\n",
    "    \n",
    "    #Zeroth term: the integral on a small interval near 0\n",
    "    \n",
    "    # -Estimate for the integral of the error in the Taylor approximation of \n",
    "    #  f'(x)/sinh(x/2) on the interval [0,width]\n",
    "    ErrorTerm = width*taylor_err(width,4) * (1/(4*D^3) + 3*width/(32*D^4))    \n",
    "    I = RBF(RIF(-ErrorTerm,ErrorTerm))\n",
    "         \n",
    "    # IntegrateTaylor approximation of f'(x)/sinh(x/2) over the interval [0,width]\n",
    "    I += -CBF.integral(lambda x,_: (2-x^2/12+7*x^4/2880-31*x^6/483840)*(-x)/(32*D^4),0,width)\n",
    "                  \n",
    "    # First term: the integral on the first domain of definition of f'\n",
    "    I += -CBF.integral(lambda x,_: (-x/(4*D^3) + 3*x^2/(32*D^4))*(1/sinh(x/2)),width,2*D)\n",
    "        \n",
    "    # Second term: the integral on the second domain of definition of f'     \n",
    "    I += -CBF.integral(lambda x,_: -(2-x/(2*D))^2/(8*D^2*sinh(x/2)),2*D,4*D)\n",
    "        \n",
    "    # Character([],m) is the complex dimension of the irrep\n",
    "    cst = Character([],m)*(1-1/p-1/q-1/r)\n",
    "    return cst * I \n",
    "\n",
    "# A function to compute the elliptic contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of the characteristic function that we use to define f\n",
    "# * m: the index of the character\n",
    "def elliptic_contribution(d,m):\n",
    "    orders = [p,q,r]\n",
    "    contrib = 0\n",
    "    D = QQ(d)\n",
    "    for o in range(3):\n",
    "        for t in range(1,orders[o]):\n",
    "            theta = RBF(pi*t/orders[o])\n",
    "            \n",
    "            # Computing the integral:         \n",
    "              \n",
    "            # First term: the integral on the first domain of definition of f\n",
    "            def h(x):\n",
    "                return (4-6*(x/(2*D))^2+3*(x/(2*D))^3)/(12*D)\n",
    "            I = CBF.integral(lambda x,_: h(x)*cosh(x/2)/(cosh(x)-1+2*sin(theta)^2),0,2*D)\n",
    "                    \n",
    "            # Second term: the integral on the second domain of definition of f\n",
    "            def h(x):\n",
    "                return (2-x/(2*D))^3/(12*D)                \n",
    "            I += CBF.integral(lambda x,_: h(x)*cosh(x/2)/(cosh(x)-1+2*sin(theta)^2),2*D,4*D)\n",
    "            \n",
    "            cst = Character(t*[o+1],m) / orders[o]  \n",
    "            \n",
    "            contrib += cst * I \n",
    "            \n",
    "    return contrib\n",
    "\n",
    "# A function to compute the hyperbolic contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of the characteristic function that we use to define f\n",
    "# * m: the index of the character\n",
    "# * prim_hyp_elts: a list of primitive hyperbolic elements\n",
    "# * L: an upper bound for the translation lengths that are included\n",
    "#      NB: for the program to produce sensible output, it is necessary that prim_hyp_elts contains\n",
    "#          all primitive hyperbolics in the group of translation length at most L\n",
    "#          and that the support of the f^ defined above is contained in [-L,L].\n",
    "#          This is not checked in this function.\n",
    "def hyperbolic_contribution(d,m,prim_hyp_elts,L):\n",
    "    \n",
    "    contrib = 0\n",
    "    D = QQ(d)\n",
    "    \n",
    "    for g in prim_hyp_elts:\n",
    "        \n",
    "        length = 2*acosh(abs(Trace(g))/2)\n",
    "        t = 1\n",
    "        \n",
    "        while t*length.upper() <= L:      \n",
    "            char = Character(t*g,m)            \n",
    "            \n",
    "            contrib += char*length*f(D,t*length)/(2*sinh(t*length/2))\n",
    "\n",
    "            t += 1\n",
    "    return contrib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The value of f^(sqrt(lambda - 1/4)) at the right endpoint of the interval is bounded below by 0.511142037158280 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 1\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 1\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00205156560594755 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 2\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 1\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.000222242169842274 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 3\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 2\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.000652028262198744 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 4\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 2\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00250790052466001 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 5\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 2\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00250790052466001 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 6\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.0652174821409134 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 7\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00207829675247957 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 8\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 4\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.0154786357223034 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 9\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 8\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00882779515114876 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 10\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 8\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.107738779150730 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 11\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 16\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.588301101915969 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "\n",
      "\n",
      "\n",
      "The multiplicity of the first eigenvalue is at least 16\n",
      "\n",
      "The irreducible representations that could appear are those in the list [11]\n"
     ]
    }
   ],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#   V e r i f i c a t i o n\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# A rational polynomial ring in which we will perform Sturm's method\n",
    "P.<x> = PolynomialRing(QQ)\n",
    "K = 100 # a cut off for the degree of a Taylor approximation we will apply\n",
    "\n",
    "# The output of generate_classes:\n",
    "# The list of conjugacy classes in the (p,q,r) (orientable) triangle group whose\n",
    "# translation length is at most L, all represented by one of their elements.\n",
    "prim_hyp_elts = [[1, 3, 3, 3], [1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 3, 3, 1, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3]]\n",
    "\n",
    "L = 4\n",
    "\n",
    "# The bound on the maximal possible spectral gap of a closed hyperbolic surface of genus 10, that \n",
    "# we proved in \"Linear programming bounds for hyperbolic surfaces\" available at https://arxiv.org/abs/2302.02540\n",
    "lambda_max = QQ(1.223)\n",
    "R_max = QQ(RBF(sqrt(lambda_max-1/4)).upper())\n",
    "\n",
    "# The half width of the characteristic function of which we take the 4-fold convolution\n",
    "d = L/4\n",
    "\n",
    "if lambda_max > (pi/d)^2+1/4:\n",
    "    print(\"L is too large, so that f^ is not decreasing on the required interval.\\n\")\n",
    "\n",
    "def fhat(y):\n",
    "    if y< 1/4:\n",
    "        R = i*sqrt(1/4-y)\n",
    "    else:\n",
    "        R = sqrt(y-1/4)                    \n",
    "\n",
    "    H = (sin(d*R)/(d*R))^4\n",
    "    return H\n",
    "\n",
    "LHS = RBF(fhat(lambda_max))\n",
    "\n",
    "print(\"The value of f^(sqrt(lambda - 1/4)) at the right endpoint of the interval is bounded below by\",LHS.lower(),\"\\n\")\n",
    "    \n",
    "ident = G(1).gap()\n",
    "\n",
    "# A list of all the irreps that can appear in the first eigenspace and their real dimensions\n",
    "potential_reps = []\n",
    "potential_dims = []\n",
    "\n",
    "for m in range(len(characters)):\n",
    "      \n",
    "    phi = G.gap().Irr()[m]\n",
    "    \n",
    "    print(\"--------------------------------------------------------------------------------\")\n",
    "    print(\"Representation number\", m+1)\n",
    "    print(\"--------------------------------------------------------------------------------\")\n",
    "    Cdim = QQ(ident^phi)\n",
    "\n",
    "    print(\"Complex dimension:\", Cdim)\n",
    "    \n",
    "    # Compute an upper bound for the geometric side of the trace formula:  \n",
    "    RHS = RBF(integral_contribution(d,m))\n",
    "    RHS += RBF(elliptic_contribution(d,m))\n",
    "    RHS += RBF(hyperbolic_contribution(d,m,prim_hyp_elts,L))    \n",
    "\n",
    "    # Subtract f^(i/2) for the trivial representation\n",
    "    if m == 0 :\n",
    "        RHS -= RBF((sinh(d/2)/(d/2))^4)\n",
    "\n",
    "    print(\"The right-hand side in Proposition 3.1 is bounded above by\",RHS.upper(),\"\\n\")\n",
    "\n",
    "    if not LHS > RHS:\n",
    "        # We cannot verify that LHS > RHS in Proposition 3.1, so this irrep could appear in the first eigenspace\n",
    "        potential_reps.append(m)\n",
    "        potential_dims.append(Cdim)\n",
    "\n",
    "print(\"--------------------------------------------------------------------------------\")\n",
    "print(\"--------------------------------------------------------------------------------\")\n",
    "print(\"\\n\\n\")\n",
    "print(\"The multiplicity of the first eigenvalue is at least\",min(potential_dims))\n",
    "print(\"\\nThe irreducible representations that could appear are those in the list\",[m+1 for m in potential_reps])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.4",
   "language": "sage",
   "name": "sagemath-10.4"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/verify_genus_17.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Defining x0, x1, x2\n",
      "\n",
      "Orders of the generators of G:\n",
      "2\n",
      "3\n",
      "7\n",
      "\n",
      "The genus of the corresponding surface is 17\n",
      "\n",
      "GAP recognizes the group G as (C2 x C2 x C2) . PSL(3,2)\n"
     ]
    }
   ],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Constants\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# The parameters that determine a triangle group\n",
    "p=2\n",
    "q=3\n",
    "r=7\n",
    "\n",
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Group theory input\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# The Deck group of the surface\n",
    "# - A free group of rank 3:\n",
    "F = FreeGroup(3)\n",
    "F.inject_variables()\n",
    "\n",
    "# - Deck group\n",
    "#   Its presentation was found by M. Conder and is available at: \n",
    "#   https://www.math.auckland.ac.nz/~conder/TriangleGroupQuotients101.txt\n",
    "#   The group appears as T17.1 in Conder's list\n",
    "G = F / (x0^2, x1^3, x0 * x1 * x2, x2^-3 * x0 * x1 * x2^-3, x0 * x2 * x1 * x0 * x2 * x1 * x0 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-1, x2 * x1 * x0 * x2 * x1 * x2^-1 * x0 * x2 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-2  * x0 * x2 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-2 * x0 * x2)\n",
    "\n",
    "# - The list of characters of G:\n",
    "characters = G.gap().Irr()\n",
    "\n",
    "# - Printing the orders of the generators in the group G. If these are p, q and r respectively,\n",
    "#    then this implies the corresponding subgroup of T(p,q,r) has no torsion\n",
    "print(\"\\nOrders of the generators of G:\")\n",
    "print(G(x0).order())\n",
    "print(G(x1).order())\n",
    "print(G(x2).order())\n",
    "\n",
    "# - Printing the genus\n",
    "genus = 1 + (1-1/p-1/q-1/r)*G.order()/2\n",
    "print(\"\\nThe genus of the corresponding surface is\", genus)\n",
    "\n",
    "print(\"\\nGAP recognizes the group G as\",G.gap().StructureDescription())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# A function to convert a list of generator numbers to an element of the group G\n",
    "#  Input:\n",
    "#  * g, a list of numbers in {1,2,3,-1,-2,-3} corresponding to the generators and their inverses\n",
    "#  Output:\n",
    "#  * The product of the listed generators as an element of G\n",
    "def seq2group(g):\n",
    "    elt = G(1)\n",
    "    for t in range(len(g)):\n",
    "        if g[t] == 1:\n",
    "            elt = elt * G(x0)\n",
    "        elif g[t] == 2:\n",
    "            elt = elt * G(x1)\n",
    "        elif g[t] == 3:\n",
    "            elt = elt * G(x2)\n",
    "        elif g[t] == -1:\n",
    "            elt = elt * G(x0)^(-1)\n",
    "        elif g[t] == -2:\n",
    "            elt = elt * G(x1)^(-1)\n",
    "        elif g[t] == -3:\n",
    "            elt = elt * G(x2)^(-1)\n",
    "\n",
    "    return elt\n",
    "    \n",
    "\n",
    "# A function that computes the real part of the character of a group element\n",
    "#   Input:\n",
    "#   * g: an element of G, represented as a list\n",
    "#   * m: the index of the character, as an integer between 0 and len(characters)-1\n",
    "def Character(g,m):\n",
    "    phi = characters[m]\n",
    "    \n",
    "    elt = seq2group(g)\n",
    "    \n",
    "    return CBF(((elt.gap())^phi).sage()).real()\n",
    "    \n",
    "# Functions to compute the Fuchsian matrix representation of an element in the (p,q,r)-triangle group\n",
    "# - The counter clockwise rotation of the hyperbolic plane fixing i and of angle theta\n",
    "def rot(theta):\n",
    "    return matrix(RBF,[[cos(-theta/2),-sin(-theta/2)],[sin(-theta/2),cos(-theta/2)]])\n",
    "\n",
    "# - Moving up by distance t along the imaginary axis\n",
    "def up(t):\n",
    "    return matrix(RBF,[[exp(t/2),0],[0,exp(-t/2)]])\n",
    "\n",
    "# - Angles\n",
    "alpha = pi/p\n",
    "beta = pi/q\n",
    "gamma = pi/r\n",
    "    \n",
    "# - Lengths\n",
    "a = RBF(arccosh((cos(alpha)+cos(beta)*cos(gamma))/(sin(beta)*sin(gamma))))\n",
    "b = RBF(arccosh((cos(beta)+cos(alpha)*cos(gamma))/(sin(alpha)*sin(gamma))))\n",
    "c = RBF(arccosh((cos(gamma)+cos(alpha)*cos(beta))/(sin(alpha)*sin(beta))))\n",
    "\n",
    "# - The images of the generators of the triangle group as rotation matrices\n",
    "X = up(b)*rot(2*alpha)*up(-b)\n",
    "Y = rot(gamma)*up(a)*rot(2*beta)*up(-a)*rot(-gamma)\n",
    "Z = rot(2*gamma)\n",
    "\n",
    "# A function that computes the Fuchsian representation, as matrices with coefficients in FIELD\n",
    "#   Input:\n",
    "#   * g: an element of the triangle group, represented as a list\n",
    "def Fuchsian(g):\n",
    "    M = matrix(RBF,[[1,0],[0,1]])\n",
    "    for t in range(len(g)):\n",
    "        if g[t] == 1:\n",
    "            M = M * X\n",
    "        elif g[t] == 2:\n",
    "            M = M * Y\n",
    "        elif g[t] == 3:\n",
    "            M = M * Z\n",
    "        elif g[t] == -1:\n",
    "            M = M * X^(-1)\n",
    "        elif g[t] == -2:\n",
    "            M = M * Y^(-1)\n",
    "        elif g[t] == -3:\n",
    "            M = M * Z^(-1)\n",
    "    return M\n",
    "\n",
    "# A function that computes the trace of an element\n",
    "#   Input:\n",
    "#   * g: an element of the triangle group, represented as a list\n",
    "def Trace(g):\n",
    "    M = Fuchsian(g)        \n",
    "    return M.trace()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Test function\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# - The fourth convolution power of the normalized characteristic function of [-d,d]\n",
    "#   i.e. f\n",
    "def f(d,y) :\n",
    "    if (y >= 0) :\n",
    "        y = -y \n",
    "    if (y <= -4*d) : \n",
    "        return 0\n",
    "    elif ((y >= -4*d) and (y <= -2*d)) :\n",
    "        return (1/(12*d)) * (2 + y/(2*d))^3\n",
    "    elif ((y >= -2*d) and (y <= 0)) :\n",
    "        return (4 - 6*(y/(2*d))^2 - 3*(y/(2*d))^3)/(12*d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Contributions to the Selberg trace formula\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# Error term in the degree 2N-2 Taylor approximation of x/sinh(x/2)\n",
    "def taylor_err(x,N):\n",
    "    return 8*(x/2*pi)^N /(1-1/(2*pi)^2)\n",
    "\n",
    "\n",
    "# A function to compute the integral contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of h\n",
    "# * m: the index of the character\n",
    "def integral_contribution(d,m):\n",
    "    # Size of an interval on which we use the taylor approximation of 1/sinh in \n",
    "    # one of the integrals below\n",
    "    width = 1/(10^10)\n",
    "    \n",
    "    D = QQ(d)\n",
    "    \n",
    "    # Integrate  f'(x)/sinh(x/2)       \n",
    "    # f' has two different definitions on two intervals\n",
    "    # On top of that, near 0, we need to deal with the division by sinh(x/2)\n",
    "    \n",
    "    #Zeroth term: the integral on a small interval near 0\n",
    "    \n",
    "    # -Estimate for the integral of the error in the Taylor approximation of \n",
    "    #  f'(x)/sinh(x/2) on the interval [0,width]\n",
    "    ErrorTerm = width*taylor_err(width,4) * (1/(4*D^3) + 3*width/(32*D^4))    \n",
    "    I = RBF(RIF(-ErrorTerm,ErrorTerm))\n",
    "         \n",
    "    # IntegrateTaylor approximation of f'(x)/sinh(x/2) over the interval [0,width]\n",
    "    I += -CBF.integral(lambda x,_: (2-x^2/12+7*x^4/2880-31*x^6/483840)*(-x)/(32*D^4),0,width)\n",
    "                  \n",
    "    # First term: the integral on the first domain of definition of f'\n",
    "    I += -CBF.integral(lambda x,_: (-x/(4*D^3) + 3*x^2/(32*D^4))*(1/sinh(x/2)),width,2*D)\n",
    "        \n",
    "    # Second term: the integral on the second domain of definition of f'     \n",
    "    I += -CBF.integral(lambda x,_: -(2-x/(2*D))^2/(8*D^2*sinh(x/2)),2*D,4*D)\n",
    "        \n",
    "    # Character([],m) is the complex dimension of the irrep\n",
    "    cst = Character([],m)*(1-1/p-1/q-1/r)\n",
    "    return cst * I \n",
    "\n",
    "# A function to compute the elliptic contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of the characteristic function that we use to define f\n",
    "# * m: the index of the character\n",
    "def elliptic_contribution(d,m):\n",
    "    orders = [p,q,r]\n",
    "    contrib = 0\n",
    "    D = QQ(d)\n",
    "    for o in range(3):\n",
    "        for t in range(1,orders[o]):\n",
    "            theta = RBF(pi*t/orders[o])\n",
    "            \n",
    "            # Computing the integral:         \n",
    "              \n",
    "            # First term: the integral on the first domain of definition of f\n",
    "            def h(x):\n",
    "                return (4-6*(x/(2*D))^2+3*(x/(2*D))^3)/(12*D)\n",
    "            I = CBF.integral(lambda x,_: h(x)*cosh(x/2)/(cosh(x)-1+2*sin(theta)^2),0,2*D)\n",
    "                    \n",
    "            # Second term: the integral on the second domain of definition of f\n",
    "            def h(x):\n",
    "                return (2-x/(2*D))^3/(12*D)                \n",
    "            I += CBF.integral(lambda x,_: h(x)*cosh(x/2)/(cosh(x)-1+2*sin(theta)^2),2*D,4*D)\n",
    "            \n",
    "            cst = Character(t*[o+1],m) / orders[o]  \n",
    "            \n",
    "            contrib += cst * I \n",
    "            \n",
    "    return contrib\n",
    "\n",
    "# A function to compute the hyperbolic contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of the characteristic function that we use to define f\n",
    "# * m: the index of the character\n",
    "# * prim_hyp_elts: a list of primitive hyperbolic elements\n",
    "# * L: an upper bound for the translation lengths that are included\n",
    "#      NB: for the program to produce sensible output, it is necessary that prim_hyp_elts contains\n",
    "#          all primitive hyperbolics in the group of translation length at most L\n",
    "#          and that the support of the f^ defined above is contained in [-L,L].\n",
    "#          This is not checked in this function.\n",
    "def hyperbolic_contribution(d,m,prim_hyp_elts,L):\n",
    "    \n",
    "    contrib = 0\n",
    "    D = QQ(d)\n",
    "    \n",
    "    for g in prim_hyp_elts:\n",
    "        \n",
    "        length = 2*acosh(abs(Trace(g))/2)\n",
    "        t = 1\n",
    "        \n",
    "        while t*length.upper() <= L:      \n",
    "            char = Character(t*g,m)            \n",
    "            \n",
    "            contrib += char*length*f(D,t*length)/(2*sinh(t*length/2))\n",
    "\n",
    "            t += 1\n",
    "    return contrib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The value of f^(sqrt(lambda - 1/4)) at the right endpoint of the interval is bounded below by 0.611784108492588 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 1\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 1\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.0000556460203111939 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 2\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.000520165982074666 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 3\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.000520165982074666 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 4\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 6\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00167228718107419 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 5\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 7\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00744448888066430 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 6\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 7\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00178999584742626 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 7\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 7\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.208801584863541 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 8\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 8\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.172221991848841 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 9\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 14\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00654609669257441 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 10\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 21\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.652655614065227 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 11\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 21\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.147039899144059 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "\n",
      "\n",
      "\n",
      "The multiplicity of the first eigenvalue is at least 21\n",
      "\n",
      "The irreducible representations that could appear are those in the list [10]\n"
     ]
    }
   ],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#   V e r i f i c a t i o n\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# A rational polynomial ring in which we will perform Sturm's method\n",
    "P.<x> = PolynomialRing(QQ)\n",
    "K = 100 # a cut off for the degree of a Taylor approximation we will apply\n",
    "\n",
    "# The output of generate_classes:\n",
    "# The list of conjugacy classes in the (p,q,r) (orientable) triangle group whose\n",
    "# translation length is at most L, all represented by one of their elements.\n",
    "prim_hyp_elts = [[1, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 3, 3, 1, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3]]\n",
    "\n",
    "L = 4\n",
    "\n",
    "# The bound on the maximal possible spectral gap of a closed hyperbolic surface of genus 17, that \n",
    "# we proved in \"Linear programming bounds for hyperbolic surfaces\" available at https://arxiv.org/abs/2302.02540\n",
    "lambda_max = QQ(0.969)\n",
    "R_max = QQ(RBF(sqrt(lambda_max-1/4)).upper())\n",
    "\n",
    "# The half width of the characteristic function of which we take the 4-fold convolution\n",
    "d = L/4\n",
    "\n",
    "if lambda_max > (pi/d)^2+1/4:\n",
    "    print(\"L is too large, so that f^ is not decreasing on the required interval.\\n\")\n",
    "\n",
    "def fhat(y):\n",
    "    if y< 1/4:\n",
    "        R = i*sqrt(1/4-y)\n",
    "    else:\n",
    "        R = sqrt(y-1/4)                    \n",
    "\n",
    "    H = (sin(d*R)/(d*R))^4\n",
    "    return H\n",
    "\n",
    "LHS = RBF(fhat(lambda_max))\n",
    "\n",
    "print(\"The value of f^(sqrt(lambda - 1/4)) at the right endpoint of the interval is bounded below by\",LHS.lower(),\"\\n\")\n",
    "    \n",
    "ident = G(1).gap()\n",
    "\n",
    "# A list of all the irreps that can appear in the first eigenspace and their real dimensions\n",
    "potential_reps = []\n",
    "potential_dims = []\n",
    "\n",
    "for m in range(len(characters)):\n",
    "      \n",
    "    phi = G.gap().Irr()[m]\n",
    "    \n",
    "    print(\"--------------------------------------------------------------------------------\")\n",
    "    print(\"Representation number\", m+1)\n",
    "    print(\"--------------------------------------------------------------------------------\")\n",
    "    Cdim = QQ(ident^phi)\n",
    "\n",
    "    print(\"Complex dimension:\", Cdim)\n",
    "    \n",
    "    # Compute an upper bound for the geometric side of the trace formula:  \n",
    "    RHS = RBF(integral_contribution(d,m))\n",
    "    RHS += RBF(elliptic_contribution(d,m))\n",
    "    RHS += RBF(hyperbolic_contribution(d,m,prim_hyp_elts,L))    \n",
    "\n",
    "    # Subtract f^(i/2) for the trivial representation\n",
    "    if m == 0 :\n",
    "        RHS -= RBF((sinh(d/2)/(d/2))^4)\n",
    "\n",
    "    print(\"The right-hand side in Proposition 3.1 is bounded above by\",RHS.upper(),\"\\n\")\n",
    "\n",
    "    if not LHS > RHS:\n",
    "        # We cannot verify that LHS > RHS in Proposition 3.1, so this irrep could appear in the first eigenspace\n",
    "        potential_reps.append(m)\n",
    "        potential_dims.append(Cdim)\n",
    "\n",
    "print(\"--------------------------------------------------------------------------------\")\n",
    "print(\"--------------------------------------------------------------------------------\")\n",
    "print(\"\\n\\n\")\n",
    "print(\"The multiplicity of the first eigenvalue is at least\",min(potential_dims))\n",
    "print(\"\\nThe irreducible representations that could appear are those in the list\",[m+1 for m in potential_reps])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.4",
   "language": "sage",
   "name": "sagemath-10.4"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/verify_genus_37.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Defining x0, x1, x2\n",
      "\n",
      "Orders of the generators of G:\n",
      "2\n",
      "3\n",
      "8\n",
      "\n",
      "The genus of the corresponding surface is 37\n",
      "\n",
      "GAP recognizes the group G as (((C3 x C3) : ((C4 x C2) : C4)) : C3) : C2\n"
     ]
    }
   ],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Constants\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# The parameters that determine a triangle group\n",
    "p=2\n",
    "q=3\n",
    "r=8\n",
    "\n",
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Group theory input\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# The Deck group of the surface\n",
    "# - A free group of rank 3:\n",
    "F = FreeGroup(3)\n",
    "F.inject_variables()\n",
    "\n",
    "# - Deck group\n",
    "#   Its presentation was found by M. Conder and is available at: \n",
    "#   https://www.math.auckland.ac.nz/~conder/TriangleGroupQuotients101.txt\n",
    "#   The group appears as T37.1 in Conder's list\n",
    "G = F / (x0^2, x1^3, x0 * x1 * x2, x2^8, x1 * x0 * x2 * x1 * x0 * x2 * x1 * x0 * x2 * x1 * x0 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-1 * x0 * x2, x2^2 * x1 * x2^-1 * x0 * x2^2 * x1 * x2^-3 * x0 * x2 * x1  * x0^2 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-1 * x0 * x1^-1 * x2^-2 * x0 * x2 * x1^-1 * x2^-2 * x0, x2 * x1 * x0 * x2 * x1 * x2^-1 * x0 * x2 * x1 * x0 * x2^2 * x1 * x0 * x2 * x1 * x0 * x2^2 * x1^-1 * x2^-3 * x0 )\n",
    "\n",
    "# - The list of characters of G:\n",
    "characters = G.gap().Irr()\n",
    "\n",
    "# - Printing the orders of the generators in the group G. If these are p, q and r respectively,\n",
    "#    then this implies the corresponding subgroup of T(p,q,r) has no torsion\n",
    "print(\"\\nOrders of the generators of G:\")\n",
    "print(G(x0).order())\n",
    "print(G(x1).order())\n",
    "print(G(x2).order())\n",
    "\n",
    "# - Printing the genus\n",
    "genus = 1 + (1-1/p-1/q-1/r)*G.order()/2\n",
    "print(\"\\nThe genus of the corresponding surface is\", genus)\n",
    "\n",
    "print(\"\\nGAP recognizes the group G as\",G.gap().StructureDescription())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# A function to convert a list of generator numbers to an element of the group G\n",
    "#  Input:\n",
    "#  * g, a list of numbers in {1,2,3,-1,-2,-3} corresponding to the generators and their inverses\n",
    "#  Output:\n",
    "#  * The product of the listed generators as an element of G\n",
    "def seq2group(g):\n",
    "    elt = G(1)\n",
    "    for t in range(len(g)):\n",
    "        if g[t] == 1:\n",
    "            elt = elt * G(x0)\n",
    "        elif g[t] == 2:\n",
    "            elt = elt * G(x1)\n",
    "        elif g[t] == 3:\n",
    "            elt = elt * G(x2)\n",
    "        elif g[t] == -1:\n",
    "            elt = elt * G(x0)^(-1)\n",
    "        elif g[t] == -2:\n",
    "            elt = elt * G(x1)^(-1)\n",
    "        elif g[t] == -3:\n",
    "            elt = elt * G(x2)^(-1)\n",
    "\n",
    "    return elt\n",
    "    \n",
    "\n",
    "# A function that computes the real part of the character of a group element\n",
    "#   Input:\n",
    "#   * g: an element of G, represented as a list\n",
    "#   * m: the index of the character, as an integer between 0 and len(characters)-1\n",
    "def Character(g,m):\n",
    "    phi = characters[m]\n",
    "    \n",
    "    elt = seq2group(g)\n",
    "    \n",
    "    return CBF(((elt.gap())^phi).sage()).real()\n",
    "    \n",
    "# Functions to compute the Fuchsian matrix representation of an element in the (p,q,r)-triangle group\n",
    "# - The counter clockwise rotation of the hyperbolic plane fixing i and of angle theta\n",
    "def rot(theta):\n",
    "    return matrix(RBF,[[cos(-theta/2),-sin(-theta/2)],[sin(-theta/2),cos(-theta/2)]])\n",
    "\n",
    "# - Moving up by distance t along the imaginary axis\n",
    "def up(t):\n",
    "    return matrix(RBF,[[exp(t/2),0],[0,exp(-t/2)]])\n",
    "\n",
    "# - Angles\n",
    "alpha = pi/p\n",
    "beta = pi/q\n",
    "gamma = pi/r\n",
    "    \n",
    "# - Lengths\n",
    "a = RBF(arccosh((cos(alpha)+cos(beta)*cos(gamma))/(sin(beta)*sin(gamma))))\n",
    "b = RBF(arccosh((cos(beta)+cos(alpha)*cos(gamma))/(sin(alpha)*sin(gamma))))\n",
    "c = RBF(arccosh((cos(gamma)+cos(alpha)*cos(beta))/(sin(alpha)*sin(beta))))\n",
    "\n",
    "# - The images of the generators of the triangle group as rotation matrices\n",
    "X = up(b)*rot(2*alpha)*up(-b)\n",
    "Y = rot(gamma)*up(a)*rot(2*beta)*up(-a)*rot(-gamma)\n",
    "Z = rot(2*gamma)\n",
    "\n",
    "# A function that computes the Fuchsian representation, as matrices with coefficients in FIELD\n",
    "#   Input:\n",
    "#   * g: an element of the triangle group, represented as a list\n",
    "def Fuchsian(g):\n",
    "    M = matrix(RBF,[[1,0],[0,1]])\n",
    "    for t in range(len(g)):\n",
    "        if g[t] == 1:\n",
    "            M = M * X\n",
    "        elif g[t] == 2:\n",
    "            M = M * Y\n",
    "        elif g[t] == 3:\n",
    "            M = M * Z\n",
    "        elif g[t] == -1:\n",
    "            M = M * X^(-1)\n",
    "        elif g[t] == -2:\n",
    "            M = M * Y^(-1)\n",
    "        elif g[t] == -3:\n",
    "            M = M * Z^(-1)\n",
    "    return M\n",
    "\n",
    "# A function that computes the trace of an element\n",
    "#   Input:\n",
    "#   * g: an element of the triangle group, represented as a list\n",
    "def Trace(g):\n",
    "    M = Fuchsian(g)        \n",
    "    return M.trace()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Test function\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# - The fourth convolution power of the normalized characteristic function of [-d,d]\n",
    "#   i.e. f\n",
    "def f(d,y) :\n",
    "    if (y >= 0) :\n",
    "        y = -y \n",
    "    if (y <= -4*d) : \n",
    "        return 0\n",
    "    elif ((y >= -4*d) and (y <= -2*d)) :\n",
    "        return (1/(12*d)) * (2 + y/(2*d))^3\n",
    "    elif ((y >= -2*d) and (y <= 0)) :\n",
    "        return (4 - 6*(y/(2*d))^2 - 3*(y/(2*d))^3)/(12*d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  Contributions to the Selberg trace formula\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# Error term in the degree 2N-2 Taylor approximation of x/sinh(x/2)\n",
    "def taylor_err(x,N):\n",
    "    return 8*(x/2*pi)^N /(1-1/(2*pi)^2)\n",
    "\n",
    "\n",
    "# A function to compute the integral contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of h\n",
    "# * m: the index of the character\n",
    "def integral_contribution(d,m):\n",
    "    # Size of an interval on which we use the taylor approximation of 1/sinh in \n",
    "    # one of the integrals below\n",
    "    width = 1/(10^10)\n",
    "    \n",
    "    D = QQ(d)\n",
    "    \n",
    "    # Integrate  f'(x)/sinh(x/2)       \n",
    "    # f' has two different definitions on two intervals\n",
    "    # On top of that, near 0, we need to deal with the division by sinh(x/2)\n",
    "    \n",
    "    #Zeroth term: the integral on a small interval near 0\n",
    "    \n",
    "    # -Estimate for the integral of the error in the Taylor approximation of \n",
    "    #  f'(x)/sinh(x/2) on the interval [0,width]\n",
    "    ErrorTerm = width*taylor_err(width,4) * (1/(4*D^3) + 3*width/(32*D^4))    \n",
    "    I = RBF(RIF(-ErrorTerm,ErrorTerm))\n",
    "         \n",
    "    # IntegrateTaylor approximation of f'(x)/sinh(x/2) over the interval [0,width]\n",
    "    I += -CBF.integral(lambda x,_: (2-x^2/12+7*x^4/2880-31*x^6/483840)*(-x)/(32*D^4),0,width)\n",
    "                  \n",
    "    # First term: the integral on the first domain of definition of f'\n",
    "    I += -CBF.integral(lambda x,_: (-x/(4*D^3) + 3*x^2/(32*D^4))*(1/sinh(x/2)),width,2*D)\n",
    "        \n",
    "    # Second term: the integral on the second domain of definition of f'     \n",
    "    I += -CBF.integral(lambda x,_: -(2-x/(2*D))^2/(8*D^2*sinh(x/2)),2*D,4*D)\n",
    "        \n",
    "    # Character([],m) is the complex dimension of the irrep\n",
    "    cst = Character([],m)*(1-1/p-1/q-1/r)\n",
    "    return cst * I \n",
    "\n",
    "# A function to compute the elliptic contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of the characteristic function that we use to define f\n",
    "# * m: the index of the character\n",
    "def elliptic_contribution(d,m):\n",
    "    orders = [p,q,r]\n",
    "    contrib = 0\n",
    "    D = QQ(d)\n",
    "    for o in range(3):\n",
    "        for t in range(1,orders[o]):\n",
    "            theta = RBF(pi*t/orders[o])\n",
    "            \n",
    "            # Computing the integral:         \n",
    "              \n",
    "            # First term: the integral on the first domain of definition of f\n",
    "            def h(x):\n",
    "                return (4-6*(x/(2*D))^2+3*(x/(2*D))^3)/(12*D)\n",
    "            I = CBF.integral(lambda x,_: h(x)*cosh(x/2)/(cosh(x)-1+2*sin(theta)^2),0,2*D)\n",
    "                    \n",
    "            # Second term: the integral on the second domain of definition of f\n",
    "            def h(x):\n",
    "                return (2-x/(2*D))^3/(12*D)                \n",
    "            I += CBF.integral(lambda x,_: h(x)*cosh(x/2)/(cosh(x)-1+2*sin(theta)^2),2*D,4*D)\n",
    "            \n",
    "            cst = Character(t*[o+1],m) / orders[o]  \n",
    "            \n",
    "            contrib += cst * I \n",
    "            \n",
    "    return contrib\n",
    "\n",
    "# A function to compute the hyperbolic contribution in the STF\n",
    "# Input:\n",
    "# * d: the half width of the support of the characteristic function that we use to define f\n",
    "# * m: the index of the character\n",
    "# * prim_hyp_elts: a list of primitive hyperbolic elements\n",
    "# * L: an upper bound for the translation lengths that are included\n",
    "#      NB: for the program to produce sensible output, it is necessary that prim_hyp_elts contains\n",
    "#          all primitive hyperbolics in the group of translation length at most L\n",
    "#          and that the support of the f^ defined above is contained in [-L,L].\n",
    "#          This is not checked in this function.\n",
    "def hyperbolic_contribution(d,m,prim_hyp_elts,L):\n",
    "    \n",
    "    contrib = 0\n",
    "    D = QQ(d)\n",
    "    \n",
    "    for g in prim_hyp_elts:\n",
    "        \n",
    "        length = 2*acosh(abs(Trace(g))/2)\n",
    "        t = 1\n",
    "        \n",
    "        while t*length.upper() <= L:      \n",
    "            char = Character(t*g,m)            \n",
    "            \n",
    "            contrib += char*length*f(D,t*length)/(2*sinh(t*length/2))\n",
    "\n",
    "            t += 1\n",
    "    return contrib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The value of f^(sqrt(lambda - 1/4)) at the right endpoint of the interval is bounded below by 0.636670579378377 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 1\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 1 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00205156560594755 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 2\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 1 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.000222242169842274 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 3\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 2 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.000652028262198744 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 4\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 2 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00250790052466001 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 5\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 2 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00250790052466001 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 6\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.0652174821409134 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 7\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00207829675247957 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 8\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00258203812406753 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 9\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00258203812406753 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 10\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00169308550290568 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 11\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 3 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00169308550290568 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 12\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 4 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.0154786357223034 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 13\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 6 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.202253186890918 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 14\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 6 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00776829647977732 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 15\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 6 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.417103627302714 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 16\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 8 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.107738779150730 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 17\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 8 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.00882779515114876 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 18\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 16 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.588301101915969 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 19\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 24 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.985454853959130 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "Representation number 20\n",
      "--------------------------------------------------------------------------------\n",
      "Complex dimension: 24 \n",
      "\n",
      "The right-hand side in Proposition 3.1 is bounded above by 0.332008571801195 \n",
      "\n",
      "--------------------------------------------------------------------------------\n",
      "--------------------------------------------------------------------------------\n",
      "\n",
      "\n",
      "\n",
      "The multiplicity of the first eigenvalue is at least 24\n",
      "\n",
      "The irreducible representations that could appear are those with indices in the list [19]\n"
     ]
    }
   ],
   "source": [
    "###################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#   V e r i f i c a t i o n\n",
    "# -----------------------------------------------------------------\n",
    "###################################################################\n",
    "\n",
    "# A rational polynomial ring in which we will perform Sturm's method\n",
    "P.<x> = PolynomialRing(QQ)\n",
    "K = 100 # a cut off for the degree of a Taylor approximation we will apply\n",
    "\n",
    "# The output of generate_classes:\n",
    "# The list of conjugacy classes in the (p,q,r) (orientable) triangle group whose\n",
    "# translation length is at most L, all represented by one of their elements.\n",
    "prim_hyp_elts = [[1, 3, 3, 3], [1, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 3, 3, 1, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3], [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3],\n",
    "                 [1, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3], [1, 3, 3, 3, 3, 1, 3, 3, 3, 3, 3, 3, 1, 3, 3]]\n",
    "L = 4\n",
    "\n",
    "# The bound on the maximal possible spectral gap of a closed hyperbolic surface of genus 20 (still valid in genus 37), that \n",
    "# we proved in \"Linear programming bounds for hyperbolic surfaces\" available at https://arxiv.org/abs/2302.02540\n",
    "lambda_max = 0.912\n",
    "R_max = QQ(RBF(sqrt(lambda_max-1/4)).upper())\n",
    "\n",
    "# The half width of the characteristic function of which we take the 4-fold convolution\n",
    "d = L/4\n",
    "\n",
    "if lambda_max > (pi/d)^2+1/4:\n",
    "    print(\"L is too large, so that f^ is not decreasing on the required interval.\\n\")\n",
    "\n",
    "def fhat(y):\n",
    "    if y< 1/4:\n",
    "        R = i*sqrt(1/4-y)\n",
    "    else:\n",
    "        R = sqrt(y-1/4)                    \n",
    "\n",
    "    H = (sin(d*R)/(d*R))^4\n",
    "    return H\n",
    "\n",
    "LHS = RBF(fhat(lambda_max))\n",
    "\n",
    "print(\"The value of f^(sqrt(lambda - 1/4)) at the right endpoint of the interval is bounded below by\",LHS.lower(),\"\\n\")\n",
    "    \n",
    "ident = G(1).gap()\n",
    "\n",
    "# A list of all the irreps that can appear in the first eigenspace and their real dimensions\n",
    "potential_reps = []\n",
    "potential_dims = []\n",
    "\n",
    "for m in range(len(characters)):\n",
    "      \n",
    "    phi = characters[m]\n",
    "    \n",
    "    print(\"--------------------------------------------------------------------------------\")\n",
    "    print(\"Representation number\", m+1)\n",
    "    print(\"--------------------------------------------------------------------------------\")\n",
    "    Cdim = QQ(ident^phi)\n",
    "\n",
    "    print(\"Complex dimension:\", Cdim,'\\n')\n",
    "\n",
    "    # Compute an upper bound for the geometric side of the trace formula:  \n",
    "    RHS = RBF(integral_contribution(d,m))\n",
    "    RHS += RBF(elliptic_contribution(d,m))\n",
    "    RHS += RBF(hyperbolic_contribution(d,m,prim_hyp_elts,L))    \n",
    "\n",
    "    # Subtract f^(i/2) for the trivial representation\n",
    "    if m == 0 :\n",
    "        RHS -= RBF((sinh(d/2)/(d/2))^4)\n",
    "\n",
    "    print(\"The right-hand side in Proposition 3.1 is bounded above by\",RHS.upper(),\"\\n\")\n",
    "\n",
    "    if not LHS > RHS:\n",
    "        # We cannot verify that LHS > RHS in Proposition 3.1, so this irrep could appear in the first eigenspace\n",
    "        potential_reps.append(m)\n",
    "        potential_dims.append(Cdim)\n",
    "\n",
    "print(\"--------------------------------------------------------------------------------\")\n",
    "print(\"--------------------------------------------------------------------------------\")\n",
    "print(\"\\n\\n\")\n",
    "print(\"The multiplicity of the first eigenvalue is at least\",min(potential_dims))\n",
    "print(\"\\nThe irreducible representations that could appear are those with indices in the list\",[m+1 for m in potential_reps])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.4",
   "language": "sage",
   "name": "sagemath-10.4"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

